Kairos: Efficient Temporal Graph Analytics on a Single Machine

Many important societal problems are naturally modeled as algorithms over temporal graphs. To date, however, most graph processing systems remain inefficient as they rely on distributed processing even for graphs that fit well within a commodity server's available storage. In this paper, we introduce Kairos, a temporal graph analytics system that provides application developers a framework for efficiently implementing and executing algorithms over temporal graphs on a single machine. Specifically, Kairos relies on fork-join parallelism and a highly optimized parallel data structure as core primitives to maximize performance of graph processing tasks needed for temporal graph analytics. Furthermore, we introduce the notion of selective indexing and show how it can be used with an efficient index to speedup temporal queries. Our experiments on a 24-core server show that our algorithms obtain good parallel speedups, and are significantly faster than equivalent algorithms in existing temporal graph processing systems: up to 60x against a shared-memory approach, and several orders of magnitude when compared with distributed processing of graphs that fit within a single server.

==> figures/crop_pdfs.sh <==
#!/bin/sh

for f in *pdf;
do
  pdfcrop $f $f.tmp
  mv $f.tmp $f
done


==> package.sh <==
#!/bin/sh
rm paper.zip
zip -r paper.zip *


==> plots/cost_model.py <==
import numpy as np
import matplotlib.pyplot as plt

# Values
deg_v = np.linspace(1, 1e6, 10000)  # 10,000 points between 1 and 1M
k = deg_v * 0.3

# Create the plot
plt.figure(figsize=(10,6))
plt.plot(deg_v, deg_v, label="deg(v)")

for i in range(1, 3):
  for j in range(1, 3):
    # Constants
    c = i
    c_prime = j

    y = c * np.log(deg_v) + c_prime * k
    label = str(c) + " * log(deg(v)) + " + str(c_prime) + " * k"
    plt.plot(deg_v, y, label=label)
    plt.xlabel("deg(v)")
    plt.ylabel("c * log(deg(v)) + c' * k")

plt.legend()
plt.show()


==> plots/multiplot-four_cols.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

# Seaborn global settings.
sns.set(
    context='paper',
    font='serif',
    font_scale=2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12
    })
sns.set_style(
    'white', {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
        'font.family': 'serif',
        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)

nrows=3
ncols=4

fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(4 * ncols, 3 * nrows), dpi=100, sharey=True)

# Manually collected from Jupyter notebook. Values already normalized in
# relation to T-CSR baseline.
#
# Config is 30% selectivity, with 2k threshold for indexing
#
# We want one column per algo, so pick 5 algos. Order is:
# E. Arrival, T. BFS, T. CC, T. PageRank, S. Duration
# One dataset per row, so pick three largest.
data = {
  0: {
    'algo': 'E. Arrival',
    'dataset': 'synthetic',
    'y_vals': [0.2958974358974359, 0.34328358208955223, 0.3946601941747573, 0.43142857142857144, 0.6036036036036037, 0.8396624472573839]
  },
  1: {
    'algo': 'Fastest',
    'dataset': 'synthetic',
    'y_vals': [0.35058139534883725, 0.3871508379888268, 0.43879781420765024, 0.4887700534759359, 0.6482412060301508, 0.862559241706161]
  },
  2: {
    'algo': 'T. CC',
    'dataset': 'synthetic',
    'y_vals': [0.7152466367713004, 0.725382932166302, 0.7135135135135136, 0.7565582371458552, 0.9577039274924471, 1.2952380952380953]
  },
  3: {
    'algo': 'S. Duration',
    'dataset': 'synthetic',
    'y_vals': [0.4233082706766917, 0.46691176470588236, 0.5202898550724637, 0.5507142857142857, 0.7094594594594594, 0.9182389937106917]
  },
  4: {
    'algo': 'E. Arrival',
    'dataset': 'twitter-cache',
    'y_vals': [0.17713697219361482, 0.2034587995930824, 0.219735503560529, 0.24467005076142134, 0.37029702970297035, 0.5448598130841122]
  },
  5: {
    'algo': 'Fastest',
    'dataset': 'twitter-cache',
    'y_vals': [0.17091454272863568, 0.18814814814814815, 0.20710059171597633, 0.22941176470588237, 0.37, 0.5533333333333333]
  },
  6: {
    'algo': 'T. CC',
    'dataset': 'twitter-cache',
    'y_vals': [0.43096234309623427, 0.41134453781512603, 0.5622489959839357, 0.45454545454545453, 0.6534653465346535, 0.824712643678161]
  },
  7: {
    'algo': 'S. Duration',
    'dataset': 'twitter-cache',
    'y_vals': [0.17117117117117114, 0.18694362017804153, 0.20857988165680472, 0.23122238586156113, 0.3685714285714286, 0.5519999999999999]
  },
  8: {
    'algo': 'E. Arrival',
    'dataset': 'reddit-reply',
    'y_vals': [0.382905982905983, 0.4144809016393443, 0.45546664, 0.516927109375, 0.9225603623188403, 1.093465761589404]
  },
  9: {
    'algo': 'Fastest',
    'dataset': 'reddit-reply',
    'y_vals': [0.4412903368158173, 0.4718654128440367, 0.5056379971999405, 0.5563218103448275, 0.9210443289544561, 1.0928229345328721]
    },
  10: {
    'algo': 'T. CC',
    'dataset': 'reddit-reply',
    'y_vals': [0.6111829436038514, 0.6721884110542368, 0.7370090493516186, 0.8353088042049934, 0.9424445267825165, 1.1533067207415991]
  },
  11: {
    'algo': 'S. Duration',
    'dataset': 'reddit-reply',
    'y_vals': [0.5244641942767567, 0.5723246402322477, 0.6168404403244495, 0.6529455569129321, 0.9214073473689057, 1.2302257619855062]
  },
#  12: {
#    'algo': 'E. Arrival',
#    'dataset': 'copresence',
#    'y_vals': [0.25544974467374165, 0.34668112887613534, 0.31007321793501064, 0.2948132295719844, 0.4035449389520971, 0.4246569279841181]
#  },
#  13: {
#    'algo': 'Fastest',
#    'dataset': 'copresence',
#    'y_vals': [0.2748430737481728, 0.32997056791618956, 0.311944712662525, 0.2908770856477382, 0.3093557131903447, 0.30894351275899495]
#  },
#  14: {
#    'algo': 'T. CC',
#    'dataset': 'copresence',
#    'y_vals': [1.1441176470588235, 0.9645776566757494, 0.8774834437086092, 0.581140350877193, 0.6413570274636511, 0.8146067415730338]
#  },
#  15: {
#    'algo': 'S. Duration',
#    'dataset': 'copresence',
#    'y_vals': [0.2589711538461538, 0.3304519230769231, 0.34134810126582277, 0.307665995637375, 0.40106088683342805, 0.4211640211640212]
#  }
}
baseline = np.ones(6)

# Query window sizes.
x_values = ['2%', '3%', '4%', '5%', '10%', '20%']

for i, ax in enumerate(axes.flat):
    y = data[i]['y_vals']
    title = f'{data[i]["algo"]}: {data[i]["dataset"]}'

    ax.plot(x_values, baseline, marker='o', linestyle='-', label='T-CSR')
    ax.plot(x_values, y, marker='^', linestyle='--', label='Sel. Indexing')
    ax.set_title(title)

    ax.set_yticks(np.arange(0, 1.1, 0.25))
    ax.set_ylim([0, 1.1])
    ax.grid(linestyle='--', color='grey', which='major')

# X axis label
fig.text(0.5, 0.0, 'Query window size (% of edges with most recent start times)', ha='center', va='center')

# Y axis label
fig.text(0.0, 0.5, 'Normalized Average Runtime', ha='center', va='center', rotation='vertical')

handles, labels = axes[0][0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=[0.5, 1.075], ncol=2)

plt.tight_layout()
plt.savefig("../figures/multiplot.pdf", format="pdf", bbox_inches="tight")


==> plots/multiplot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

# Seaborn global settings.
sns.set(
    context='paper',
    font='serif',
    font_scale=2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12
    })
sns.set_style(
    'white', {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
        'font.family': 'serif',
        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)

nrows=3
ncols=5

fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(4 * ncols, 3 * nrows), dpi=100, sharey=True)

# Manually collected from Jupyter notebook. Values already normalized in
# relation to T-CSR baseline.
#
# Config is 30% selectivity, with 2k threshold for indexing
#
# We want one column per algo, so pick 5 algos. Order is:
# E. Arrival, T. BFS, T. CC, T. PageRank, S. Duration
# One dataset per row, so pick three largest.
data = {
  0: {
    'algo': 'E. Arrival',
    'dataset': 'twitter-cache',
    'y_vals': [0.17713697219361482, 0.2034587995930824, 0.219735503560529, 0.24467005076142134, 0.37029702970297035, 0.5448598130841122]
  },
  1: {
    'algo': 'Fastest',
    'dataset': 'twitter-cache',
    'y_vals': [0.17091454272863568, 0.18814814814814815, 0.20710059171597633, 0.22941176470588237, 0.37, 0.5533333333333333]
  },
  2: {
    'algo': 'T. CC',
    'dataset': 'twitter-cache',
    'y_vals': [0.43096234309623427, 0.41134453781512603, 0.5622489959839357, 0.45454545454545453, 0.6534653465346535, 0.824712643678161]
  },
  3: {
    'algo': 'T. PageRank',
    'dataset': 'twitter-cache',
    'y_vals': [1.0017094017094017, 0.9842857142857142, 1.0070323488045008, 1.0183374083129584, 0.9931506849315068, 0.9906542056074766]
  },
  4: {
    'algo': 'S. Duration',
    'dataset': 'twitter-cache',
    'y_vals': [0.17117117117117114, 0.18694362017804153, 0.20857988165680472, 0.23122238586156113, 0.3685714285714286, 0.5519999999999999]
  },
  5: {
    'algo': 'E. Arrival',
    'dataset': 'synthetic',
    'y_vals': [0.2958974358974359, 0.34328358208955223, 0.3946601941747573, 0.43142857142857144, 0.6036036036036037, 0.8396624472573839]
  },
  6: {
    'algo': 'Fastest',
    'dataset': 'synthetic',
    'y_vals': [0.35058139534883725, 0.3871508379888268, 0.43879781420765024, 0.4887700534759359, 0.6482412060301508, 0.862559241706161]
  },
  7: {
    'algo': 'T. CC',
    'dataset': 'synthetic',
    'y_vals': [0.7152466367713004, 0.725382932166302, 0.7135135135135136, 0.7565582371458552, 0.9577039274924471, 1.2952380952380953]
  },
  8: {
    'algo': 'T. PageRank',
    'dataset': 'synthetic',
    'y_vals': [1.0173310225303294, 1.01536312849162, 1.0310391363022942, 1.012836970474968, 1.0050968399592253, 1.0]
  },
  9: {
    'algo': 'S. Duration',
    'dataset': 'synthetic',
    'y_vals': [0.4233082706766917, 0.46691176470588236, 0.5202898550724637, 0.5507142857142857, 0.7094594594594594, 0.9182389937106917]
  },
  10: {
    'algo': 'E. Arrival',
    'dataset': 'copresence',
    'y_vals': [0.25544974467374165, 0.34668112887613534, 0.31007321793501064, 0.2948132295719844, 0.4035449389520971, 0.4246569279841181]
  },
  11: {
    'algo': 'Fastest',
    'dataset': 'copresence',
    'y_vals': [0.2748430737481728, 0.32997056791618956, 0.311944712662525, 0.2908770856477382, 0.3093557131903447, 0.30894351275899495]
  },
  12: {
    'algo': 'T. CC',
    'dataset': 'copresence',
    'y_vals': [1.1441176470588235, 0.9645776566757494, 0.8774834437086092, 0.581140350877193, 0.6413570274636511, 0.8146067415730338]
  },
  13: {
    'algo': 'T. PageRank',
    'dataset': 'copresence',
    'y_vals': [1.027820710973725, 0.5944954128440367, 1.0037313432835822, 0.6921995783555868, 0.9636247606892151, 0.9844827586206896]
  },
  14: {
    'algo': 'S. Duration',
    'dataset': 'copresence',
    'y_vals': [0.2589711538461538, 0.3304519230769231, 0.34134810126582277, 0.307665995637375, 0.40106088683342805, 0.4211640211640212]
  }
}
baseline = np.ones(6)

# Query window sizes.
x_values = ['2%', '3%', '4%', '5%', '10%', '20%']

for i, ax in enumerate(axes.flat):
    y = data[i]['y_vals']
    title = f'{data[i]["algo"]}: {data[i]["dataset"]}'

    ax.plot(x_values, baseline, marker='o', linestyle='-', label='T-CSR')
    ax.plot(x_values, y, marker='^', linestyle='--', label='Sel. Indexing')
    ax.set_title(title)

    ax.set_yticks(np.arange(0, 1.1, 0.25))
    ax.set_ylim([0, 1.1])
    ax.grid(linestyle='--', color='grey', which='major')

# X axis label
fig.text(0.5, 0.0, 'Query window size (% of edges with most recent start times)', ha='center', va='center')

# Y axis label
fig.text(0.0, 0.5, 'Normalized Average Runtime', ha='center', va='center', rotation='vertical')

handles, labels = axes[0][0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=[0.5, 1.075], ncol=2)

plt.tight_layout()
plt.savefig("../figures/multiplot.pdf", format="pdf", bbox_inches="tight")


==> plots/plot_bar_dataset_build_runtimes.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import scipy as sp
import seaborn as sns
# Seaborn global settings.
sns.set(
    context='paper',
#    font='serif',
    font_scale=1.2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12,
        'xtick.major.pad': -2,
        'ytick.major.pad': -2
    })
sns.set_style(
    'white', {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
#        'font.family': 'serif',
#        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)


from cycler import cycler
bar_cycle = (cycler('zorder', [10]) * cycler('edgecolor', 'k') * 
             # need to be the same size for "plus" operation
             (cycler('color', ['dimgrey', 'darkgray', 'lightgrey', 'white']) + 
              cycler('hatch', ['///', '...','\///', 'xxx']))
            )
styles = bar_cycle()

labels = ['reddit-reply','stackoverflow', 'twitter-cache', 'synthetic']
# normalized
build_256 = [
  19.6, # reddit-reply
  5.2, # stackoverflow
  0.56, # twitter-cache
  3.65, # synthetic
]
build_8k = [
  10.6, # reddit-reply
  5.1, # stackoverflow
  0.04, # twitter-cache
  2.87, # synthetic
]


x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots(figsize=(5.5, 2.5), dpi=100)
rects1 = ax.bar(x - width/2, build_256, width, **next(styles), label='256 edges cutoff')
rects2 = ax.bar(x + width/2, build_8k, width, **next(styles), label='8K edges cutoff')

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Runtime (s)')
ax.set_xticks(x)
ax.set_xticklabels(labels)

#ax.bar_label(rects1, padding=3)
#ax.bar_label(rects2, padding=3)

#plt.legend() #loc=2)
ax.legend(loc='upper right')#, 
          #bbox_to_anchor=(-0.015, 1.16),
          #ncol=2, fancybox=True, shadow=True)
plt.setp(ax.get_xticklabels(), rotation=-20, horizontalalignment='center')          
#plt.tight_layout()
#plt.show()

# PDF file.
out = 'bar_dataset_build_runtimes.pdf'
print('saving plot as', out)
plt.savefig(out, format='pdf', bbox_inches='tight')



==> plots/plot_bar_normalized_runtimes_twittercache.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import scipy as sp
import seaborn as sns
# Seaborn global settings.
sns.set(
    context='paper',
#    font='serif',
    font_scale=1.2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12,
        'xtick.major.pad': -2,
        'ytick.major.pad': -2
    })
sns.set_style(
    'white', {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
#        'font.family': 'serif',
#        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)


from cycler import cycler
bar_cycle = (cycler('zorder', [10]) * cycler('edgecolor', 'k') * 
             # need to be the same size for "plus" operation
             (cycler('color', ['dimgrey', 'darkgray', 'lightgrey', 'white']) + 
              cycler('hatch', ['///', '...','\///', 'xxx']))
            )
styles = bar_cycle()

labels = ['BC', 'BFS', 'CC', 'E. Arrival', 'Fastest', 'PageRank', 'k-core']
# normalized
#csr = [1, 1, 1, 1, 1, 1, 1]
#hybrid = [0.13 / 0.15, 0.43 / 0.45, 0.17 / 0.25, 3 / 5.7, 3.2 / 6.2, 0.47 / 0.49, 100/300]

# absolute:
csr = [1, 1, 1, 1, 1, 1, 1]
hybrid = [0.13 / 0.15, 0.43 / 0.45, 0.17 / 0.25, 3 / 5.7, 3.2 / 6.2, 0.47 / 0.49, 100/300]


x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots(figsize=(5.5, 2.5), dpi=100)
rects1 = ax.bar(x - width/2, csr, width, **next(styles), label='TCSR linear scan')
rects2 = ax.bar(x + width/2, hybrid, width, **next(styles), label='TGER + TCSR scan')

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Normalized Avg Runtime')
ax.set_xticks(x)
ax.set_xticklabels(labels)

#ax.bar_label(rects1, padding=3)
#ax.bar_label(rects2, padding=3)

#plt.legend() #loc=2)
ax.legend(loc='upper left', 
          bbox_to_anchor=(-0.015, 1.16),
          ncol=2, fancybox=True, shadow=True)
plt.setp(ax.get_xticklabels(), rotation=-20, horizontalalignment='center')          
#plt.tight_layout()
#plt.show()

# PDF file.
out = 'bar_runtimes_normalized_twittercache.pdf'
print('saving plot as', out)
plt.savefig(out, format='pdf', bbox_inches='tight')


==> plots/plot_series_TGER_build.py <==
# Online Python compiler (interpreter) to run Python online.
# Write Python 3 code in this online editor and run it.
# Get started with interactive Python!
# Supports Python Modules: builtins, math,pandas, scipy 
# matplotlib.pyplot, numpy, operator, processing, pygal, random, 
# re, string, time, turtle, urllib.request
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import scipy as sp
import seaborn as sns
# Seaborn global settings.
sns.set(
    context='paper',
#    font='serif',
    font_scale=1.2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12,
        'xtick.major.pad': -2,
        'ytick.major.pad': -2
    })
sns.set_style(
    'white', {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
#        'font.family': 'serif',
#        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)

from cycler import cycler
monochrome = ( cycler('color', ['k']) * 
              # need to be the same size for "plus" operation
              (cycler('linestyle', ['-', '--', ':', '-.']) + cycler('marker', ['o','^','x','s'])) )

x = ['10k', '100k', '1M', '10M', '100M']
xvals = range(len(x))

print('plotting...')
fig = plt.figure(figsize=(5.5, 2.5), dpi=200)
ax = plt.gca()
ax.set_prop_cycle(monochrome)
#ax.set_title('TGER: Build') #, #indexed=' + str(n_indexed) + ')', pad=5)
ax.set_xlabel('Number of edges')
ax.set_ylabel('Runtime (s)')    

y = [.00319, .0174, .0276, .437, 4.767]
ax.plot(xvals, y, label=None)  #, fillstyle='none')

# set x ticks
ax.set_xticks(xvals)
ax.set_xticklabels(x)

# prevent scientific notation on Y axis
#ax.yaxis.set_major_formatter(ticker.ScalarFormatter())                    
#ax.yaxis.set_minor_formatter(ticker.ScalarFormatter())
#ax.ticklabel_format(style='plain', useOffset=False, axis='y')   

#ax.legend(loc='upper left')

#plt.tight_layout()
#plt.plot()
#plt.show()

# PDF file.
out = 'series_TGER_build.pdf'
print('saving plot asi ', out)
plt.savefig(out, format='pdf', bbox_inches='tight')


==> plots/plot_series_TGER_count.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import scipy as sp
import seaborn as sns
# Seaborn global settings.
sns.set(
    context='paper',
#    font='serif',
    font_scale=1.2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12,
        'xtick.major.pad': -2,
        'ytick.major.pad': -2
    })
sns.set_style(
    'white', {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
#        'font.family': 'serif',
#        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)

from cycler import cycler
monochrome = ( cycler('color', ['k']) * 
              # need to be the same size for "plus" operation
              (cycler('linestyle', ['-', '--', ':', '-.']) + cycler('marker', ['o','^','x','s'])) )

x1 = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
x = ['%2.1f' % v for v in x1]
xvals = range(len(x))
      
fig, ax = plt.subplots(figsize=(5.5, 3), dpi=100)
ax.set_prop_cycle(monochrome)
#ax.set_title('TGER: Count Matches') #, #indexed=' + str(n_indexed) + ')', pad=5)
ax.set_xlabel('Query window size (% of most recent edges)')
ax.set_ylabel('Runtime (ms)')    

# Single TGER with 1M edges
y1M = [.042, .071, .099, .129, .158, .186, .215, .245, .273, .303]
ax.plot(xvals, y1M, label='1M edges')  #, fillstyle='none')

# Single TGER with 10M edges
y10M = [.32, .63, .93, 1.22, 1.53, 1.84, 2.14, 2.44, 2.75, 3.04]
ax.plot(xvals, y10M, label='10M edges')  #, fillstyle='none')

# Single TGER with 100M edges
y100M = [3.1, 6.1, 9.1, 11.9, 14.9, 17.7, 21.1, 23.6, 26.9, 29.9]
ax.plot(xvals, y100M, label='100M edges')  #, fillstyle='none')

# set x ticks
ax.set_xticks(xvals)
xlabels = [str(xlabel) + '%' for xlabel in x]
xlabels = [x.replace('.0','') for x in xlabels]
ax.set_xticklabels(xlabels)

# prevent scientific notation on Y axis
#ax.yaxis.set_major_formatter(ticker.ScalarFormatter())                    
#ax.yaxis.set_minor_formatter(ticker.ScalarFormatter())
#ax.ticklabel_format(style='plain', useOffset=False, axis='y')               

ax.legend(loc='upper left')

#ax.legend(loc='upper left', bbox_to_anchor=(-0.015, 1.21), ncol=2, fancybox=True, shadow=True)

#plt.tight_layout()
#plt.plot()
#plt.show()

# PDF file.
out = 'series_TGER_count.pdf'
print('saving plot as ', out)
plt.savefig(out, format='pdf', bbox_inches='tight')


==> plots/plot_series_TGER_query.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import scipy as sp
import seaborn as sns
# Seaborn global settings.
sns.set(
    context='paper',
#    font='serif',
    font_scale=1.2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12,
        'xtick.major.pad': -2,
        'ytick.major.pad': -2
    })
sns.set_style(
    'white', {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
#        'font.family': 'serif',
#        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)

from cycler import cycler
monochrome = ( cycler('color', ['k']) * 
              # need to be the same size for "plus" operation
              (cycler('linestyle', ['-', '--', ':', '-.']) + cycler('marker', ['o','^','x','s'])) )

x1 = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
x = ['%2.1f' % v for v in x1]
xvals = range(len(x))
      
fig, ax = plt.subplots(figsize=(5.5, 2.5), dpi=100)
ax.set_prop_cycle(monochrome)
#ax.set_title('TGER: Retrieve Matches') #, #indexed=' + str(n_indexed) + ')', pad=5)
ax.set_xlabel('Query window size (% of most recent edges)')
ax.set_ylabel('Runtime (ms)')    

# Single TGER with 1M edges
y1M = [.063, .124, .181, .225, .259, .294, .351, .351, .390, .423]
ax.plot(xvals, y1M, label='1M edges')  #, fillstyle='none')

# Single TGER with 10M edges
y10M = [.443, .836, 1.19, 1.66, 6.54, 7.93, 8.8, 10.3, 11.9, 14.4]
ax.plot(xvals, y10M, label='10M edges')  #, fillstyle='none')

# Single TGER with 100M edges
y100M = [12.8, 26.2, 41.2, 53.9, 65.2, 77.2, 92.1, 104, 115, 130]
ax.plot(xvals, y100M, label='100M edges')  #, fillstyle='none')

# set x ticks
ax.set_xticks(xvals)
xlabels = [str(xlabel) + '%' for xlabel in x]
xlabels = [x.replace('.0','') for x in xlabels]
ax.set_xticklabels(xlabels)

# prevent scientific notation on Y axis
#ax.yaxis.set_major_formatter(ticker.ScalarFormatter())
#ax.yaxis.set_minor_formatter(ticker.ScalarFormatter())
#ax.ticklabel_format(style='plain', useOffset=False, axis='y')
ax.legend(loc='upper left')

#ax.legend(loc='upper left', bbox_to_anchor=(-0.015, 1.21), ncol=2, fancybox=True, shadow=True)

#plt.tight_layout()
#plt.plot()
#plt.show()

# PDF file.
out = 'series_TGER_query.pdf'
print('saving plot as ', out)
plt.savefig(out, format='pdf', bbox_inches='tight')


==> plots/plot_series_algos_speedup.py <==
import pandas as pd
from numerize import numerize
import matplotlib.pyplot as plt
import numpy as np
import scipy as sp
import seaborn as sns
# Seaborn global settings.
sns.set(
    context='paper',
    #    font='serif',
    font_scale=1.2,
    rc={
        'lines.linewidth': 3,
        'lines.markeredgewidth': 1,
        'lines.markersize': 12,
        'xtick.major.pad': -2,
        'ytick.major.pad': -2
    })
sns.set_style(
    'white',
    {
        'axes.linewidth': 1.5,
        'axes.edgecolor': '.0',
        'axes.labelcolor': '.0',
        #        'font.family': 'serif',
        #        'font.serif': 'Times New Roman',
        'grid.color': '.0',
        'text.color': '.0',
        'xtick.color': '.0',
        'ytick.color': '.0'
    })
sns.despine(top=False, bottom=False)

from cycler import cycler
monochrome = (
    cycler('color', ['k']) *
    # need to be the same size for "plus" operation
    (cycler('linestyle', ['-', '--', ':', '-.']) +
     cycler('marker', ['o', '^', 'x', 's'])))

# The ones we're interested in (not necessarily all of them)
algos = [
  #'temporalbfs',  # this one is too fast
  #'temporalcomponents',  # this one is too fast
  #'temporalpagerank',  # this one is too fast
  'temporalpath-earliestarrival',
  'temporalpath-fastest',
  'temporalpath-latestdeparture',
  'temporalpath-shortest'
]

# One plot (pdf file too) per dataset.
datasets = ['250Medges', '500Medges', 'bitcoin', 'reddit-reply', 'twitter-cache']

algo_labels = {
  'temporalpath-earliestarrival': 'E. Arrival',
  'temporalpath-latestdeparture': 'L. Departure',
  'temporalpath-fastest': 'Fastest',
  'temporalpath-shortest': 'S. Duration',
  'temporalbfs': 'T. BFS',
  'temporalcomponents': 'T. CC',
  'temporalbc-fastest': 'T. BC (Fastest)',
  'temporalbc-shortest': 'T. BC (Shortest)',
  'temporalkcore': 'T. k-core',
  'temporalkcorebucketing': 'T. k-core (bucketing)',
  'temporalpagerank': 'T. PageRank'
}

for _, dataset in enumerate(datasets):
    # Read the CSV file
    f = 'csv/merged-speedup-dram-' + dataset + '-hybrid.csv'
    data = pd.read_csv(f)

    print('plotting...')
    fig = plt.figure(figsize=(5.5, 2.5), dpi=200)
    ax = plt.gca()
    ax.set_prop_cycle(monochrome)
    ax.set_xlabel('Number of threads')
    ax.set_ylabel('Runtime (seconds)')

    is_x_set = False
    max_y = 0
    for _, algo in enumerate(algos):
        print('algo:', algo)
        print('dataset:', dataset)

        #filtered_data = data[(data['dataset'] == dataset) & (data['algo'] == algo)]
        filtered_data = data[data['algo'] == algo]

        if not is_x_set:
            # number of workers is x coordinate
            x = filtered_data['workers']
            xvals = range(len(x))
            print('x: ', x)
            ax.set_xticks(xvals)

            xticks = [numerize.numerize(xlabel) for xlabel in x]
            print('xticks: ', xticks)
            ax.set_xticklabels(xticks)
            ax.set_xlabel('Number of threads')
            is_x_set = True

        # runtime is y coordinate
        y = filtered_data['avg_runtime']
        print('y: ', y)

        ax.plot(xvals, y, label=algo_labels[algo])
        max_y = max(max_y, np.max(y))

    ax.legend(loc='best')

    # y axis linear scale
    ax.set_ylim(0, max_y * 1.2)

    # y axis log scale
    #ax.set_yscale('log')
    #ax.set_ylim(0.00001, max_y * 10)

    # Save the figure as a PDF file
    f = 'algos_speedup-' + dataset + '.pdf'
    plt.savefig(f, bbox_inches='tight')
    print('saved as ', f)


==> plots/single.py <==
import matplotlib.pyplot as plt
import numpy as np

# font sizes
label_fontsize=11
ticks_fontsize=10

# lines and markers
markersize=5
linewidth=2

# Assuming you have the y-values stored in these lists
TGER_y_values = [0.1, 0.2, 0.3, 0.5, 0.8, 1.0]
Hybrid_y_values = [0.2, 0.4, 0.6, 0.8, 1.0, 1.1]

x_values = ['2%', '3%', '4%', '5%', '10%', '20%']  # The x-values 

plt.figure(figsize=(3, 2))

# Plotting the lines with larger markers and thicker lines
plt.plot(x_values, TGER_y_values, marker='o', markersize=markersize, linewidth=linewidth, label='TGER')
plt.plot(x_values, Hybrid_y_values, marker='s', markersize=markersize, linewidth=linewidth, label='Hybrid')

# Labeling the axes and setting the title of the plot with larger fonts
plt.xlabel('Window Size', fontsize=label_fontsize)
plt.ylabel('Normalized Avg Runtime', fontsize=label_fontsize)

# Increase the font size of the legend
plt.legend(fontsize=ticks_fontsize)

# Increase the size of ticks
plt.xticks(fontsize=ticks_fontsize)
plt.yticks(fontsize=ticks_fontsize)

# Adding a grid, and specifying the y-axis limits
plt.grid(True)
plt.ylim([0, 1.1])

plt.savefig("../figure/single.pdf", format="pdf", bbox_inches="tight")
#plt.show()  # Displaying the plot

